Grouped Mixture of Regressions

Finite Mixture of Regressions (FMR) models are among the most widely used approaches in dealing with the heterogeneity among the observations in regression problems. One of the limitations of current approaches is their inability to incorporate group structure in data when available. In some applications, it is desired to cluster groups of observations together rather than the individual ones. In this work, we extend the FMR framework to allow for group structure among observations, and call the resulting model the Grouped Mixture of Regressions (GMR). We derive a fast fitting algorithm based on the Expectation-Maximization (EM) idea. We also show how the group structure can improve prediction by sharing information among members of each group, as reflected in the posterior predictive density under GMR. %that they don't consider clustering the data when there is group structure. In other words, sometimes it is desired to force the algorithm to cluster groups/blocks of observations, instead of individual observations. %In this work, we propose a maximum likelihood approach to cluster groups of observations. We call this algorithm Group Mixture of Regressions (GMR). Expectation Maximization (EM) is employed to maximize the likelihood. Posterior prediction density for predicting new observations is also derived and presented. The performance of the approach is assessed using both synthetic data as well as a real-world example.

==> figs/R_perform.R <==
#rm(list=ls())

#get_grm_res_k2_d2 <- function(N,n.runs){
cat("\014")  #Clear the screen
library('MASS')
library('ggplot2')
library('caret')
library('miscTools')
library('plyr')
library('latex2exp')
setwd('/data/R.Data/Haidar/Compet.Learning/New.Data/Gr.EM/')
source('Gr.EM.fns.R')
source('group_mix_reg2.R')
source('NMI.AMI.calc.fn.R')
K = 2
#N <- c(6e2, 6e2)  #Number of observations for each component
N <- c(50,50)
#R <- list()
#R <- c(10 ,10) #Number of groups in each component
#Rtot <- sum(R)  #Total number of groups
#cumsumR <- cumsum(c(0,R)) 
d <- 2
noise <-c(2,4,10)
noise <- 4
#bet.dist <- c(0.99999,0.7,0.01)
#bet.dist <- c(0.9,0.7,0.1)
bet.dist <- c(2.3,4.6,6.9)
#bet.dist <- 4.6
l1 <- length(noise); l2 <- length(bet.dist)
n.runs=2
Rlist <- list()
v = 1
# for(i in seq(25,6,-1)){
#   Rlist[[v]] <- c(i,i)
#   v <- v + 1
# }

#for(i in seq(50,2,-2)){
for(i in c(16)){  
  Rlist[[v]] <- c(i,i)
  v <- v + 1
}
fin.res <- data.table(N1 =rep(N[1],(n.runs*l1*l2*length(Rlist))),N2 =N[2],R1 =0, R2 =0,Noise = 0,
                      r.bt.cl1.1 =0, r.bt.cl1.2 = 0, e.bt.cl1.1 = 0,e.bt.cl1.2=0,r.bt.cl2.1 =0,r.bt.cl2.2=0, 
                      e.bt.cl2.1 = 0,e.bt.cl2.2=0, corr.cl.rate = 0,Beta_dist=0,num.itr = 0,NMI=0,Beta_err=0,RMSE = 0)

require('gtools')
perm <- permutations(K,K,seq(1:K))
t.r <- 1
cols <- c('x1','x2','Y')
cols2 <- c('X1','X2')
for(f in 1:length(Rlist)){
  R <- Rlist[[f]]
  Rtot <- sum(R)
  cumsumR <- cumsum(c(0,R)) 
  res1 <- data.table(Groups= 1:Rtot, Clust = 0)
  Conf <- list() #Holds the confusion matrices
  for(n.rn in 1: n.runs){
    for(n in 1:l1){
      tryCatch({for(r in 1:l2){
        cat('Run    ', t.r,'\n', '---------------','\n')
        d1 <- data_gen(K,N,R,bet.dist[r],d,noise[n])
        fin.res[t.r,R1:=R[1]]
        fin.res[t.r,R2:=R[2]]
        fin.res[t.r,noise_level:=noise[n]]
        X <- d1$X
        dat <- X[,names(X) %in% c('x1','x2','Y','idx'),with=F]
        setnames(dat, c("X1","X2","Y","idx"))
        dat[,X1:=scale(X1)]
        dat[,X2:=scale(X2)]
        
        bets <- d1$bets
        fin.res[t.r,c('r.bt.cl1.1','r.bt.cl1.2'):=as.list(bets[,1])]
        fin.res[t.r,c('r.bt.cl2.1','r.bt.cl2.2'):=as.list(bets[,2])]
        fin.res[t.r,Beta_dist := d1$dist]
        # Applying the algorithm --------
        nr <- as.vector(table(dat$idx))
        f1 <- fit_grp_mix_reg(dat, K=2, d=2, n.gr=Rtot, nr=nr)
        res1[,Clust:=apply(f1$tau,1,which.max)]
        
        cat('\n')
        #r1 <- data.table(Group = )
        #setnames(r1,c('Group','Clust','min.AIC'))
        fin.res[t.r,num.itr := f1$n.itr]
        #Save the true labels for each group
        th.cl <- X[,.(tru.label,idx),by=.(tru.label,idx)]
        # The columns are repeated (delete a pair)
        th.cl[,`:=`(tru.label=NULL,idx=NULL)]
        corr.cl.rate = vector()
        #Try all the permutations for cluster assignment and get the max of it
        for(ic in 1:(nrow(perm))){
          #swap the values for all the permutations
          a <- data.table(Clust = res1$Clust)
          a[,Clust := as.list(mapvalues(a$Clust,perm[(ic),], to = seq(1:K)))]
          corr.cl.rate[ic] <- (sum(a$Clust==th.cl$tru.label))/Rtot
        }
        
        #which permutation achieved the max? 
        rm = which.max(corr.cl.rate)
        res1$Clust = mapvalues(res1$Clust,perm[(rm),], to = perm[1,])
        fin.res$corr.cl.rate[t.r] <- corr.cl.rate[rm] #Maximum recovered cluster rate
        cl_agr <- f_rez(res1$Clust,th.cl$tru.label)
        fin.res$NMI[t.r] <- cl_agr[1]
        
        cm <- confusionMatrix(res1$Clust,th.cl$tru.label)
        cm <- cm$table
        Conf[[t.r]] <- cm
        #Correct the betas due to lable switching
        beta1 <- f1$beta[[rm]]
        beta2 <- f1$beta[[setdiff(c(1:2),rm)]]
        
        # u <- as.data.table(cbind(b2[,perm[rm,1],with=F],(b2[,perm[rm,2],with=F])))
        # setnames(u,c('beta1','beta2'))
        fin.res[t.r,c('e.bt.cl1.1','e.bt.cl1.2'):= as.list(beta1)]
        fin.res[t.r,c('e.bt.cl2.1','e.bt.cl2.2'):=as.list(beta2)]
        
        #Calculate the error for beta
        rr <- cm/Rtot
        br1 <- bets[,1]
        br2 <- bets[,2]
        d1 <- matrix(c(norm((br1-beta1)/bet.dist[r],type='2'),norm((br1-beta2)/bet.dist[r],type='2'),
                       norm((br2-beta1)/bet.dist[r],type='2'),norm((br2-beta2)/bet.dist[r],type='2')),nrow=2)
        dr <- t(d1) %*% rr
        err <- sum(diag(dr))
        fin.res[t.r,Beta_err:= err]
        
        #Calculate the component weights
        for(i in 1:K){
          do.call('<-',list(paste0('N',i),sum(res1$Clust==i)))
        }
        for(i in 1:K){
          do.call('<-',list(paste0('pi',i),(get(paste0('N',i)))/Rtot))
        }
        
        X <- dat[,cols2,with=F]
        Y <- dat[,Y]
        for(i in 1:K){
          do.call('<-',list(paste0('y',i),get(paste0('pi',i)) * get(paste0('beta',i)) %*% t(X)))
        }
        
        
        yh <- rep(0,length(Y))
        for(i in 1:K){
          yh <- yh+get(paste0('y',i))
        }
        
        y.err <- rmse(Y,yh)/bet.dist[r]
        fin.res[t.r,RMSE:=y.err]
        t.r <- t.r +1
      }},error=function(e) cat('Error', '/n'))
    }
    
  }
}

#nmi_dt <- fin.res
#nmi_dt <- data.table(Noise = fin.res$noise_level,NMI = fin.res$NMI,Beta_dist = fin.res$Beta_dist)
#names(fin.res)[c(5,15,17,18)] <- c('Noise','Beta_dist','NMI',"Beta_err")
fin.res <- fin.res[complete.cases(fin.res), ]
#nmi_dt <- nmi_dt[!Noise %in% 6,]
fin.res$Noise <- as.factor(fin.res$Noise)
fin.res$Beta_dist <- as.factor(fin.res$Beta_dist)
nmi_dt2 <- fin.res[,lapply(.SD, mean, na.rm=TRUE), by=.(R1,Beta_dist),.SDcols=c("NMI", "Beta_err",'RMSE','num.itr')]
#nmi_dt2 <- fin.res[,lapply(.SD, mean, na.rm=TRUE), by=.(R1),.SDcols=c("NMI", "Beta_err",'RMSE','num.itr')]
#nmi_dt2 <- fin.res[,.(mean(NMI,na.rm=T)),by=.(Noise,Beta_dist)]
#names(nmi_dt2)[3] <- 'NMI'

p1 <- ggplot(nmi_dt2,aes(R1,NMI,group=Beta_dist))+geom_point(size=2.5,shape=1,aes(color=Beta_dist))+geom_line(lty=2,aes(color=Beta_dist))+
  theme_bw()+labs(x='Number of Groups in Each Cluster', y='Average NMI')+
  theme(text = element_text(size=13),panel.grid.major=element_line(colour='gray75'))+
  scale_color_manual(name=TeX('$\\delta_\\beta$'),values=c(1:3))
#p1+scale_y_continuous(breaks=seq(0,50,2),labels = as.character(seq(0,50,2)))
p1

ggsave(p1,file='R_performance.pdf')

# p2 <- ggplot(nmi_dt2,aes(R1,RMSE))+geom_point(size=4.5,shape=1,aes(color='red'))+geom_line(lty=2,aes(color='red'))+
#   theme_bw()+labs(x='Noise Level', y='Average NMI')+
#   theme(text = element_text(size=13),panel.grid.major=element_line(colour='gray75'))#+
# #scale_color_manual(name=expression(paste(beta,' dist')),values=c(1:3))
# #p1<-p1+scale_y_continuous(breaks=c(0.2,0.4,0.6,0.8,1),labels=c('0.2','0.4','0.6','0.8','1'),limits = c(0.03,1.01))
# p2

# p2 <- ggplot(nmi_dt2,aes(Noise,Beta_err,group=Beta_dist))+geom_point(size=4.5,shape=1,aes(color=Beta_dist))+geom_line(lty=2,aes(color=Beta_dist))+
#   theme_bw()+labs(x='Noise Level', y='Average Beta Error')+
#   theme(text = element_text(size=13),panel.grid.major=element_line(colour='gray75'))+
#   scale_color_manual(name=expression(paste(beta,' dist')),values=c(1:3))
# #p1<-p1+scale_y_continuous(breaks=c(0.2,0.4,0.6,0.8),labels=c('0.2','0.4','0.6','0.8'),limits = c(0.07,0.815))
# p2
# 
# p3 <- ggplot(nmi_dt2,aes(Noise,num.itr,group=Beta_dist))+geom_point(size=4.5,shape=1,aes(color=Beta_dist))+geom_line(lty=2,aes(color=Beta_dist))+
#   theme_bw()+labs(x='Noise Level', y='Average Number of Iterations')+
#   theme(text = element_text(size=13),panel.grid.major=element_line(colour='gray75'))+
#   scale_color_manual(name=expression(paste(beta,' dist')),values=c(1:3))
# #p1<-p1+scale_y_continuous(breaks=c(0.2,0.4,0.6,0.8),labels=c('0.2','0.4','0.6','0.8'),limits = c(0.07,0.815))
# p3
# 
# p4 <- ggplot(nmi_dt2,aes(Noise,RMSE,group=Beta_dist))+geom_point(size=4.5,shape=1,aes(color=Beta_dist))+geom_line(lty=2,aes(color=Beta_dist))+
#   theme_bw()+labs(x='Noise Level', y='Average RMSE')+
#   theme(text = element_text(size=13),panel.grid.major=element_line(colour='gray75'))+
#   scale_color_manual(name=expression(paste(beta,' dist')),values=c(1:3))
# #p1<-p1+scale_y_continuous(breaks=c(0.2,0.4,0.6,0.8),labels=c('0.2','0.4','0.6','0.8'),limits = c(0.07,0.815))
# p4
# 
# 
# # 
# # #Box plot
# q1 <- ggplot(fin.res,aes(Noise,NMI,fill=Beta_dist))+
#   geom_boxplot(aes(fill=factor(Beta_dist)))+
#   theme_bw()+labs(x='Noise Level', y='NMI')+
#   theme(text = element_text(size=13),panel.grid.major=element_line(colour='gray75'))+
#   scale_color_manual(name=expression(paste(beta,' dist')),values=c(1:3))+guides(fill=guide_legend(title=expression(d^2)))
# q1
# # 
# q2 <- ggplot(fin.res,aes(Noise,Beta_err,fill=Beta_dist))+
#   geom_boxplot(aes(fill=factor(Beta_dist)))+
#   theme_bw()+labs(x='Noise Level', y='Beta Error')+
#   theme(text = element_text(size=13),panel.grid.major=element_line(colour='gray75'))+
#   scale_color_manual(name=expression(paste(beta,' dist')),values=c(1:3))+guides(fill=guide_legend(title=expression(d^2)))
# q2
# 
# q3 <- ggplot(fin.res,aes(Noise,num.itr,fill=Beta_dist))+
#   geom_boxplot(aes(fill=factor(Beta_dist)))+
#   theme_bw()+labs(x='Noise Level', y='Number of Iterations')+
#   theme(text = element_text(size=13),panel.grid.major=element_line(colour='gray75'))+
#   scale_color_manual(name=expression(paste(beta,' dist')),values=c(1:3))+guides(fill=guide_legend(title=expression(d^2)))
# q3
# 
# q4 <- ggplot(fin.res,aes(Noise,RMSE,fill=Beta_dist))+
#   geom_boxplot(aes(fill=factor(Beta_dist)))+
#   theme_bw()+labs(x='Noise Level', y='RMSE')+
#   theme(text = element_text(size=13),panel.grid.major=element_line(colour='gray75'))+
#   scale_color_manual(name=expression(paste(beta,' dist')),values=c(1:3))+guides(fill=guide_legend(title=expression(d^2)))
# q4

# 
# p5 <- ggplot(fin.res[Beta_dist==0.2,]) + geom_point(aes(e.bt.cl1.1,e.bt.cl1.2),colour='blue', shape=4)+
#   geom_point(aes(r.bt.cl1.1,r.bt.cl1.2),colour='gray6',size = 6)+
#   geom_point(aes(r.bt.cl1.1,r.bt.cl1.2),colour='green',size = 5)+theme_bw()+labs(x=expression(beta[1]),y=expression(beta[2]),title=expression(d^{2}:0.2))+
#   annotate('text', x = 1, y = 1, label = "Real~beta",parse = TRUE,size=6,col='green')+
#   theme(text = element_text(size=15))
# 
# ggsave(p5,file='bet_d2.png')
# 
# p6 <- ggplot(fin.res[Beta_dist==0.6,]) + geom_point(aes(e.bt.cl1.1,e.bt.cl1.2),colour='gray55', shape=4)+
#   geom_point(aes(r.bt.cl1.1,r.bt.cl1.2),colour='gray6',size = 6)+
#   geom_point(aes(r.bt.cl1.1,r.bt.cl1.2),colour='red',size = 5)+theme_bw()+labs(x=expression(beta[1]),y=expression(beta[2]),title=expression(d^{2}:0.6))+
#   annotate('text', x = 1, y = 1, label = "Real~beta",parse = TRUE,size=6,col='red')+
#   theme(text = element_text(size=15))
# 
# p6
# ggsave(p6,file='bet_d6.png')
# 
# p7 <- ggplot(fin.res[Beta_dist==1.8,]) + geom_point(aes(e.bt.cl1.1,e.bt.cl1.2),colour='thistle2', shape=4)+
#   geom_point(aes(r.bt.cl1.1,r.bt.cl1.2),colour='gray6',size = 6)+
#   geom_point(aes(r.bt.cl1.1,r.bt.cl1.2),colour='navy',size = 5)+theme_bw()+labs(x=expression(beta[1]),y=expression(beta[2]),title=expression(d^{2}:1.8))+
#   annotate('text', x = 1, y = 1, label = "Real~beta",parse = TRUE,size=6,col='navy')+xlim(c(-6,6))+
#   theme(text = element_text(size=15))
# 
# p7
# ggsave(p7,file='bet_d18.png')
# 
# 
# p8 <- ggplot(fin.res[Beta_dist==0.2,]) + geom_point(aes(e.bt.cl2.1,e.bt.cl2.2),colour='blue', shape=4)+
#   geom_point(aes(r.bt.cl2.1,r.bt.cl2.2),colour='gray6',size = 6)+
#   geom_point(aes(r.bt.cl2.1,r.bt.cl2.2),colour='green',size = 5)+theme_bw()+labs(x=expression(beta[1]),y=expression(beta[2]),title=expression(d^{2}:0.2))+
#   annotate('text', x = 1, y = 1, label = "Real~beta",parse = TRUE,size=6,col='green')+
#   theme(text = element_text(size=15))
# 
# p8
# ggsave(p8,file='bet_d2_c2.png')
# 
# p9 <- ggplot(fin.res[Beta_dist==0.6,]) + geom_point(aes(e.bt.cl2.1,e.bt.cl2.2),colour='gray55', shape=4)+
#   geom_point(aes(r.bt.cl2.1,r.bt.cl2.2),colour='gray6',size = 6)+
#   geom_point(aes(r.bt.cl2.1,r.bt.cl2.2),colour='red',size = 5)+theme_bw()+labs(x=expression(beta[1]),y=expression(beta[2]),title=expression(d^{2}:0.6))+
#   annotate('text', x = 1, y = 1, label = "Real~beta",parse = TRUE,size=6,col='red')+
#   theme(text = element_text(size=15))
# 
# p9
# ggsave(p9,file='bet_d6_c2.png')
# 
# p10 <- ggplot(fin.res[Beta_dist==1.8,]) + geom_point(aes(e.bt.cl2.1,e.bt.cl2.2),colour='thistle2', shape=4)+
#   geom_point(aes(r.bt.cl2.1,r.bt.cl2.2),colour='gray6',size = 6)+
#   geom_point(aes(r.bt.cl2.1,r.bt.cl2.2),colour='navy',size = 5)+theme_bw()+labs(x=expression(beta[1]),y=expression(beta[2]),title=expression(d^{2}:1.8))+
#   annotate('text', x = 1.2, y = 1, label = "Real~beta",parse = TRUE,size=6,col='navy')+
#   theme(text = element_text(size=15))
# 
# p10
# ggsave(p10,file='bet_d18_c2.png')

